Public Transport Planning: When Transit Network Connectivity Meets Commuting Demand

In this paper, we make a first attempt to incorporate both commuting demand and transit network connectivity in bus route planning (CT-Bus), and formulate it as a constrained optimization problem: planning a new bus route with k edges over an existing transit network without building new bus stops to maximize a linear aggregation of commuting demand and connectivity of the transit network. We prove the NP-hardness of CT-Bus and propose an expansion-based greedy algorithm that iteratively scans potential candidate paths in the network. To boost the efficiency of computing the connectivity of new networks with candidate paths, we convert it to a matrix trace estimation problem and employ a Lanczos method to estimate the natural connectivity of the transit network with a guaranteed error bound. Furthermore, we derive upper bounds on the objective values and use them to greedily select candidates for expansion. Our experiments conducted on real-world transit networks in New York City and Chicago verify the efficiency, effectiveness, and scalability of our algorithms.

==> graph/increment.sh <==
alg_c=4
dfile="./increment.csv"
epsfile="./increment.eps"
height=0.5

echo "$epsfile"
cmd="
set datafile separator \",\"
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 1
set lmargin 8
set bmargin 2

set xrange [ 0:  24]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font 'Calibri, 40' offset 1,0,0
#set title \"Increasing k\" font 'Calibri-Bold, 40' offset 0,-1,0
set xtics font 'Calibri-Bold, 32' scale 0 offset 1.5, 0 ( \"k=10\"  1.7, \"k=20\" 5.7, \"k=30\" 9.7, \"k=40\" 13.7, \"k=50\" 17.7, \"k=60\" 21.7)

set ylabel offset 0, 0 \"Increment\"   font  'Calibri-Bold,40' 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  'Calibri-Bold, 40'


#set key above vertical right font 'Calibri,40' spacing 1.5 maxrows 2
set key vertical right font 'Calibri,33' spacing 1.5 maxrows 1
#unset key
set boxwidth 0.9
set size 2, 0.9

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2)   title \"Connectivity\" with boxes fill pattern 3 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.15:(\$3)   title \"Demand\" with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.05:(\$4)   title \"Objective\" with boxes fill pattern 2 lt 1 lw 2
"
echo "$cmd" | gnuplot



